Lippmann-Schwinger-Lanczos algorithm for inverse scattering problems with unknown reflectivity and loss distributions: One-dimensional Case

We consider one-dimensional inverse scattering in attenuating media where both the reflectivity and loss distributions are unknown. Mathematically, this corresponds to recovering the coefficients of a damped wave operator, or equivalently, a quadratic operator pencil in the frequency domain. The Lippmann-Schwinger equation maps the unknown reflectivity and loss distribution to the measured scattered data. This mapping is nonlinear, as it requires knowledge of the internal wavefield, which itself depends on the reflectivity and loss distribution. The Lippmann-Schwinger-Lanczos method addresses this nonlinearity by approximating the internal solutions through the lifting of states from a reduced-order model constructed directly from the measured data. In this work, we extend the method to dissipative problems, enabling the approximation of internal partial differential equation (PDE) solutions in media with both reflectivity and loss distributions. We present two complementary constructions of such internal solutions: one based on spectral data and another on frequency-domain measurements over a finite interval. This development establishes a direct link between data-driven reduced-order models for inverse problems and port-Hamiltonian dynamical systems, with reduced models obtained either from the associated spectral measure or via rational approximation. Compared to the Born approximation, which replaces the internal field with the background field, our approach yields more accurate internal reconstructions and enables faster and more robust recovery of the contrast as evidenced by our numerical experiments.

==> OldResults/FDoperator.m <==
function DD=FDoperator(simObj)


N=simObj.N; % local copyobj
D=1/simObj.delta*spdiags([-ones(N,1) ones(N,1)],0:1,N,N); % derivative

% Make operators
DT=-D';%DT(1,:)=DT(1,:)*2;
DD= [sparse(N,N) D; DT sparse(N,N)] ;


end

==> OldResults/Internal_sol.m <==
% Testing New idea of internal solutions for lossy systems
%
% We start with the system from the lossy-string-optimal grid paper
%[ b +sI   D+q; -D^T-q ; sI]
%
% Dirichlet on u at terminating grid point, Neumann condition at starting
% point


% seems to work unreasonable well for now.

%% A problem setup
% A.1. Set simulation parameters
N=500;            % number of gridsteps
delta=1/(N+1);    % grid step - normalizing length of string to 1
n=24;             % (half) the order of the reduced model

% A.2. Select medium
b=5 * ones(N,1);b(300:400)=1;
q=0 * ones(N,1);q(100:200)=5;
% background medium
b0=0.0*ones(N,1);
q0=0 * ones(N,1);

% A.3. Build operators
% do I need to add gridsteps here for the first step? and then factor out?
D=1/delta*spdiags([-ones(N,1) ones(N,1)],0:1,N,N); % derivative
B=spdiags(b,0,N,N);B0=spdiags(b0,0,N,N);
Q=spdiags(q,0,N,N);Q0=spdiags(q0,0,N,N);
DT=-D';%DT(1,:)=DT(1,:)*2;
W=spdiags([ones(N,1); -ones(N,1)],0,2*N,2*N); % weight matrix

A= [B D+Q; DT-Q sparse(N,N)];

A0= [B0 D+Q0; DT-Q0 sparse(N,N)];
disp('distance of operators')
norm(A-A0,'F')/norm(A,'F')
%% B generate data
% Solve response for example frequency
s=10*1i;

OP=A+s*speye(2*N,2*N);
e1=eye(2*N,1)/delta;
u=OP\e1;

OP0=A0+s*speye(2*N,2*N);
u0=OP0\e1;

disp('distance of solutions')
norm(u-u0,'F')/norm(u0,'F')

figure(1),clf
subplot(121)
plot(real(u(1:N)))
hold on 
plot(imag(u(1:N)))
plot(real(u0(1:N)),'--')
plot(imag(u0(1:N)),'--')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on


subplot(122)
plot(real(u(N+(1:N))))
hold on 
plot(imag(u(N+(1:N))))
plot(real(u0(N+(1:N))),'--')
plot(imag(u0(N+(1:N))),'--')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on
% get and find lanczos

% B.2 Get Poples and residues
[Q,Lam]=eigs(A,2*n,0);
Lam_d=diag(Lam);

Q=Q*diag(1./sqrt(diag(Q.'*W*Q))); % scale the "biorthogonality to 1"
disp('orthogonality of eigenvectors:')
disp(norm(Q.'*W*Q-eye(2*n,2*n),'fro'))
Q=Q*diag(sign(real(Q(1,:))));
res=((Q(1,:).').^2);
%res=sqrt((RHS.'*Q).^2);

[Q0,Lam0]=eigs(A0,2*n,0);
Q0=Q0*diag(1./sqrt(diag(Q0.'*W*Q0))); 
Q0=Q0*diag(sign(real(Q0(1,:))));

res0=((Q0(1,:).').^2);
%res0=sqrt((RHS.'*Q).^2);


disp('distance of residues (assumes correct sorting)')
disp(norm(res-res0,'F')/norm(res,'F'))

disp('distance of eigenvalues (assumes correct sorting)')
disp(norm(Lam0-Lam,'F')/norm(Lam,'F'))
%%

[T,V]   = Lanczos_M_complexsym(Lam ,sqrt(res(:)) ,2*n,eye(2*n,2*n));
[T0,V0] = Lanczos_M_complexsym(Lam0,sqrt(res0(:)),2*n,eye(2*n,2*n));

disp('distance of T ')
disp(norm(T-T0,'F')/norm(T0,'F'))

figure(2),clf % plot the orthogonalizes snapshots
subplot(221)
    imagesc(real(Q*V))
    title('real othognalized snapshots')
    caxis([-1 1]*max(abs(caxis())));
subplot(222)
    imagesc(imag(Q*V))
    title('imaginary othognalized snapshots')
    caxis([-1 1]*max(abs(caxis())));
subplot(223)
    imagesc(real(Q0*V0))
    title('real othognalized snapshots-background')
    caxis([-1 1]*max(abs(caxis())));
subplot(224)
    imagesc(imag(Q0*V0))
    title('imaginary othognalized snapshots-background')
    caxis([-1 1]*max(abs(caxis())));

disp('distance of orth basis ')
disp(norm(Q0*V0-Q*V,'F')/norm(Q*V,'F'))

%%
disp('orthogonality error')
disp(norm(V0.'*Q0.'*W*Q0*V0-eye(2*n,2*n),'F'))
%%
figure(3),clf
XX=Q*V;
plot(real(XX(1:N,end-(1:2:5))))
hold on
XX=Q0*V0;
plot(real(XX(1:N,end-(1:2:5))),'--')
axis tight,grid on

%% testing
 
%projection of delta function onto Q
RHS=Q0*(Q0.'*W*e1);


%%

% projection of source onto eigen space
e1=eye(2*N,1)/delta;
RHS=Q0*(Q0.'*W*e1);
IROM=eye(2*n,2*n);

s=10*1i;

OP=A+s*speye(2*N,2*N);
e1=eye(2*N,1)/delta;
u=OP\RHS;

OP0=A0+s*speye(2*N,2*N);
u0=OP0\RHS;

e1ROM=eye(2*n,1);
%rom
urom=Q0*V0*((T0+s*IROM)\((Q0*V0).'*W*RHS));
%urom=sum(2*res(:))*Q*V*((T+s*IROM)\e1ROM);



disp('distance of solutions')
norm(u-u0,'F')/norm(u0,'F')

figure(1),clf
subplot(121)
plot(real(u(1:N)))
hold on 
plot(imag(u(1:N)))
plot(real(u0(1:N)),'--')
plot(imag(u0(1:N)),'--')
plot(real(urom(1:N)),'.-')
plot(imag(urom(1:N)),'.-')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on


subplot(122)
plot(real(u(N+(1:N))))
hold on 
plot(imag(u(N+(1:N))))
plot(real(u0(N+(1:N))),'--')
plot(imag(u0(N+(1:N))),'--')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on

%%

OP=A+s*speye(2*N,2*N);
u_true=OP\RHS;

OP0=A0+s*speye(2*N,2*N);
u_0=OP0\RHS;

RHS_Rom=e1ROM*1./(delta/sqrt(sum(res)));%?? re0
urom=Q0*V0*((T+s*IROM)\(RHS_Rom));
%urom=Q0*V0*((T+s*IROM)\(V*V0.'*RHS_Rom));


%urom=Q*V*((T+s*IROM)\(RHS_Rom));

norm(urom-u_true)./norm(u_true-u_0)


set(groot,'defaulttextinterpreter','latex');set(groot, 'defaultAxesTickLabelInterpreter','latex');set(groot, 'defaultLegendInterpreter','latex');

figure(404),clf
indE=1:N;
indH=N+(1:(N));
x=indE/N;

subplot(221)
    hold on
    plot(x,real(u_true(indE)),'r')
    plot(x,real(u_0(indE)),'b')
    plot(x,real(urom(indE)),'k--')
    %legend('$u_{\rm true}$','$u_0$','u_{\rm ROM}')
    title('Real Part Primary')
    box on, grid on
    legend('$u_{\rm true}$','$u_0$','$u_{\rm ROM}$')
    xlabel('x')
    set(gca,'fontsize',14)

subplot(222)
    hold on
    plot(x,imag(u_true(indE)),'r')
    plot(x,imag(u_0(indE)),'b')
    plot(x,imag(urom(indE)),'k--')
    title('Imaginary Part Primary')
    xlabel('x')
    box on, grid on
    set(gca,'fontsize',14)

subplot(223)
    hold on
    plot(x,real(u_true(indH)),'r')
    plot(x,real(u_0(indH)),'b')
    plot(x,real(urom(indH)),'k--')
    %legend('$u_{\rm true}$','$u_0$','u_{\rm ROM}')
    title('Real Part Dual')
    box on, grid on
    legend('$\hat{u}_{\rm true}$','$\hat{u}_0$','$\hat{u}_{\rm ROM}$','Location','SouthEast')
    xlabel('x')
    set(gca,'fontsize',14)

subplot(224)
    hold on
    plot(x,imag(u_true(indH)),'r')
    plot(x,imag(u_0(indH)),'b')
    plot(x,imag(urom(indH)),'k--')
    title('Imaginary Part Dual')
    box on, grid on
    xlabel('x')
    set(gca,'fontsize',14)

figure
    plot(x,q)
    hold on
    plot(x,b,'--')
    axis([0 1 -0.1 5.1])
    legend('Potential $q$','Loss $b$','Location','SouthEast')
    grid on,box on
        xlabel('x')
    set(gca,'fontsize',14)

==> OldResults/Internal_sol_2.m <==
% Testing New idea of internal solutions for lossy systems
%
% We start with the system from the lossy-string-optimal grid paper
%[ b +sI   D+q; -D^T-q ; sI]
%
% Dirichlet on u at terminating grid point, Neumann condition at starting
% point


% seems to work unreasonable well for now.

%% A problem setup
% A.1. Set simulation parameters
N=500;            % number of gridsteps
delta=1/(N+1);    % grid step - normalizing length of string to 1
n=24;             % (half) the order of the reduced model

% A.2. Select medium
% b=5 * ones(N,1);b(300:400)=1;
% q=0 * ones(N,1);q(100:200)=5;

simObj.N=N;simObj.delta=delta;
grid=[0:(simObj.N)]*simObj.delta;

% A.2. Select medium
zeta=ones(simObj.N+1,1);
zeta=zeta ...
    + 0.2*exp(-(grid(:)-0.5).^2/0.1^2) ...
    - 0.4*exp(-(grid(:)-0.75).^2/0.075^2) ...
    - 0.4*exp(-(grid(:)-0.25).^2/0.075^2);

b=0.5*ones(simObj.N,1);b=b+0.25*exp(-(grid(1:simObj.N)'-0.5).^2/0.1^2);
q=0 * ones(simObj.N,1);q=-1/simObj.delta*diff(log(1./sqrt(zeta)));
% background medium
b0=0.0*ones(N,1);
q0=0 * ones(N,1);

% A.3. Build operators
% do I need to add gridsteps here for the first step? and then factor out?
D=1/delta*spdiags([-ones(N,1) ones(N,1)],0:1,N,N); % derivative
B=spdiags(b,0,N,N);B0=spdiags(b0,0,N,N);
Q=spdiags(q,0,N,N);Q0=spdiags(q0,0,N,N);
DT=-D';%DT(1,:)=DT(1,:)*2;
W=spdiags([ones(N,1); -ones(N,1)],0,2*N,2*N); % weight matrix

A= [B D+Q; DT-Q sparse(N,N)];

A0= [B0 D+Q0; DT-Q0 sparse(N,N)];
disp('distance of operators')
norm(A-A0,'F')/norm(A,'F')
%% B generate data
% Solve response for example frequency
s=10*1i;

OP=A+s*speye(2*N,2*N);
e1=eye(2*N,1)/delta;
u=OP\e1;

OP0=A0+s*speye(2*N,2*N);
u0=OP0\e1;

disp('distance of solutions')
norm(u-u0,'F')/norm(u0,'F')

figure(1),clf
subplot(121)
plot(real(u(1:N)))
hold on 
plot(imag(u(1:N)))
plot(real(u0(1:N)),'--')
plot(imag(u0(1:N)),'--')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on


subplot(122)
plot(real(u(N+(1:N))))
hold on 
plot(imag(u(N+(1:N))))
plot(real(u0(N+(1:N))),'--')
plot(imag(u0(N+(1:N))),'--')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on
% get and find lanczos

% B.2 Get Poples and residues
[Q,Lam]=eigs(A,2*n,0);
Lam_d=diag(Lam);

Q=Q*diag(1./sqrt(diag(Q.'*W*Q))); % scale the "biorthogonality to 1"
disp('orthogonality of eigenvectors:')
disp(norm(Q.'*W*Q-eye(2*n,2*n),'fro'))
Q=Q*diag(sign(real(Q(1,:))));
res=((Q(1,:).').^2);
%res=sqrt((RHS.'*Q).^2);

[Q0,Lam0]=eigs(A0,2*n,0);
Q0=Q0*diag(1./sqrt(diag(Q0.'*W*Q0))); 
Q0=Q0*diag(sign(real(Q0(1,:))));

res0=((Q0(1,:).').^2);
%res0=sqrt((RHS.'*Q).^2);


disp('distance of residues (assumes correct sorting)')
disp(norm(res-res0,'F')/norm(res,'F'))

disp('distance of eigenvalues (assumes correct sorting)')
disp(norm(Lam0-Lam,'F')/norm(Lam,'F'))
%%

[T,V]   = Lanczos_M_complexsym(Lam ,sqrt(res(:)) ,2*n,eye(2*n,2*n));
[T0,V0] = Lanczos_M_complexsym(Lam0,sqrt(res0(:)),2*n,eye(2*n,2*n));

disp('distance of T ')
disp(norm(T-T0,'F')/norm(T0,'F'))

figure(2),clf % plot the orthogonalizes snapshots
subplot(221)
    imagesc(real(Q*V))
    title('real othognalized snapshots')
    caxis([-1 1]*max(abs(caxis())));
subplot(222)
    imagesc(imag(Q*V))
    title('imaginary othognalized snapshots')
    caxis([-1 1]*max(abs(caxis())));
subplot(223)
    imagesc(real(Q0*V0))
    title('real othognalized snapshots-background')
    caxis([-1 1]*max(abs(caxis())));
subplot(224)
    imagesc(imag(Q0*V0))
    title('imaginary othognalized snapshots-background')
    caxis([-1 1]*max(abs(caxis())));

disp('distance of orth basis ')
disp(norm(Q0*V0-Q*V,'F')/norm(Q*V,'F'))

%%
disp('orthogonality error')
disp(norm(V0.'*Q0.'*W*Q0*V0-eye(2*n,2*n),'F'))
%%
figure(3),clf
XX=Q*V;
plot(real(XX(1:N,end-(1:2:5))))
hold on
XX=Q0*V0;
plot(real(XX(1:N,end-(1:2:5))),'--')
axis tight,grid on

%% testing
 
%projection of delta function onto Q
RHS=Q0*(Q0.'*W*e1);


%%

% projection of source onto eigen space
e1=eye(2*N,1)/delta;
RHS=Q0*(Q0.'*W*e1);
IROM=eye(2*n,2*n);

s=10*1i;

OP=A+s*speye(2*N,2*N);
e1=eye(2*N,1)/delta;
u=OP\RHS;

OP0=A0+s*speye(2*N,2*N);
u0=OP0\RHS;

e1ROM=eye(2*n,1);
%rom
urom=Q0*V0*((T0+s*IROM)\((Q0*V0).'*W*RHS));
%urom=sum(2*res(:))*Q*V*((T+s*IROM)\e1ROM);



disp('distance of solutions')
norm(u-u0,'F')/norm(u0,'F')

figure(1),clf
subplot(121)
plot(real(u(1:N)))
hold on 
plot(imag(u(1:N)))
plot(real(u0(1:N)),'--')
plot(imag(u0(1:N)),'--')
plot(real(urom(1:N)),'.-')
plot(imag(urom(1:N)),'.-')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on


subplot(122)
plot(real(u(N+(1:N))))
hold on 
plot(imag(u(N+(1:N))))
plot(real(u0(N+(1:N))),'--')
plot(imag(u0(N+(1:N))),'--')
legend('real part','imaginary part','real part background','imaginary part background')
axis tight, grid on

%%

OP=A+s*speye(2*N,2*N);
u_true=OP\RHS;

OP0=A0+s*speye(2*N,2*N);
u_0=OP0\RHS;

RHS_Rom=e1ROM*1./(delta/sqrt(sum(res)));%?? re0
urom=Q0*V0*((T+s*IROM)\(RHS_Rom));
%urom=Q0*V0*((T+s*IROM)\(V*V0.'*RHS_Rom));


%urom=Q*V*((T+s*IROM)\(RHS_Rom));

norm(urom-u_true)./norm(u_true-u_0)


set(groot,'defaulttextinterpreter','latex');set(groot, 'defaultAxesTickLabelInterpreter','latex');set(groot, 'defaultLegendInterpreter','latex');

figure(404),clf
indE=1:N;
indH=N+(1:(N));
x=indE/N;

subplot(221)
    hold on
    plot(x,real(u_true(indE)),'r')
    plot(x,real(u_0(indE)),'b')
    plot(x,real(urom(indE)),'k--')
    %legend('$u_{\rm true}$','$u_0$','u_{\rm ROM}')
    title('Real Part Primary')
    box on, grid on
    legend('$u_{\rm true}$','$u_0$','$u_{\rm ROM}$')
    xlabel('x')
    set(gca,'fontsize',14)

subplot(222)
    hold on
    plot(x,imag(u_true(indE)),'r')
    plot(x,imag(u_0(indE)),'b')
    plot(x,imag(urom(indE)),'k--')
    title('Imaginary Part Primary')
    xlabel('x')
    box on, grid on
    set(gca,'fontsize',14)

subplot(223)
    hold on
    plot(x,real(u_true(indH)),'r')
    plot(x,real(u_0(indH)),'b')
    plot(x,real(urom(indH)),'k--')
    %legend('$u_{\rm true}$','$u_0$','u_{\rm ROM}')
    title('Real Part Dual')
    box on, grid on
    legend('$\hat{u}_{\rm true}$','$\hat{u}_0$','$\hat{u}_{\rm ROM}$','Location','SouthEast')
    xlabel('x')
    set(gca,'fontsize',14)

subplot(224)
    hold on
    plot(x,imag(u_true(indH)),'r')
    plot(x,imag(u_0(indH)),'b')
    plot(x,imag(urom(indH)),'k--')
    title('Imaginary Part Dual')
    box on, grid on
    xlabel('x')
    set(gca,'fontsize',14)

figure
    plot(x,q)
    hold on
    plot(x,b,'--')
    axis([0 1 -0.1 5.1])
    legend('Potential $q$','Loss $b$','Location','SouthEast')
    grid on,box on
        xlabel('x')
    set(gca,'fontsize',14)

==> OldResults/getBasisFunc.m <==
function Basis=getBasisFunc(NB,N)
% NB
sigma=N/NB/4;
Bcen=linspace(0,1,NB);
x=linspace(0,1,N);
Basis=zeros(N,NB);

for it = 1: NB 
    Basis(:,it)=exp(-(x-Bcen(it)).^2*sigma.^2);
    Basis(:,it)=Basis(:,it)/norm(Basis(:,it));
end


end

==> OldResults/medium2FD.m <==
function FD=medium2FD(r,kappa,N)
    R=spdiags(r,0,N,N);
    Q=spdiags(kappa,0,N,N);
    FD=[R Q; -Q sparse(N,N)];
    %test for BC
    %FD=[sparse(N,N) Q; -Q R];
    
end

==> OldResults/medium2ROM.m <==
function [T,V,Q] = medium2ROM(kappa,r,RHS,simObj)
%MEDIUM2ROM 1D ROM output
%       Functions uses spectral measure
% output:
%       -T  -   tridiagonal ROM matrix 2nx2n
%       -V  -   Lanczos Basis
%       -Q  -   Eigenvectors normalized+sorted according to  eigs (does this matter?)
%
% Input:
%       -kappa  - potential-ish
%       -r      - loss
%       -RHS    - right hand sight
%       -simObj - object containing all simulation handles
%           -N number of grid points
%           -n (half)-order of ROM
%           -delta
%           -
%           -

N=simObj.N; % local copyobj
n=simObj.n;

% Make operators
W=spdiags([ones(N,1); -ones(N,1)],0,2*N,2*N); % weight matrix
A=FDoperator(simObj)+  medium2FD(r,kappa,N);

% Get Poples and residues
[Q,Lam]=eigs(A,2*n,0);
% Lam_d=diag(Lam);

Q=Q*diag(1./sqrt(diag(Q.'*W*Q))); % scale the "biorthogonality to 1"
disp('orthogonality of eigenvectors:')
disp(norm(Q.'*W*Q-eye(2*n,2*n),'fro'))
% Q=Q*diag(sign(real(Q(1,:)))); % Fix Sign.. I could also t
Q=Q*diag(sign(real(RHS.'*Q))); 
res=((RHS.'*Q).^2);

[T,V]   = Lanczos_M_complexsym(Lam ,sqrt(res(:)) ,2*n,eye(2*n,2*n));

end


